Convergence of uncertainty estimates in Ensemble and Bayesian sparse model discovery

Sparse model identification enables nonlinear dynamical system discovery from data. However, the control of false discoveries for sparse model identification is challenging, especially in the low-data and high-noise limit. In this paper, we perform a theoretical study on ensemble sparse model discovery, which shows empirical success in terms of accuracy and robustness to noise. In particular, we analyse the bootstrapping-based sequential thresholding least-squares estimator. We show that this bootstrapping-based ensembling technique can perform a provably correct variable selection procedure with an exponential convergence rate of the error rate. In addition, we show that the ensemble sparse model discovery method can perform computationally efficient uncertainty estimation, compared to expensive Bayesian uncertainty quantification methods via MCMC. We demonstrate the convergence properties and connection to uncertainty quantification in various numerical studies on synthetic sparse linear regression and sparse model discovery. The experiments on sparse linear regression support that the bootstrapping-based sequential thresholding least-squares method has better performance for sparse variable selection compared to LASSO, thresholding least-squares, and bootstrapping-based LASSO. In the sparse model discovery experiment, we show that the bootstrapping-based sequential thresholding least-squares method can provide valid uncertainty quantification, converging to a delta measure centered around the true value with increased sample sizes. Finally, we highlight the improved robustness to hyperparameter selection under shifting noise and sparsity levels of the bootstrapping-based sequential thresholding least-squares method compared to other sparse regression methods.

==> parxiv.py <==
#!/usr/local/bin/python3
from __future__ import print_function
import glob
import ply.lex
import re
import os
import io
import time
import shutil
import tempfile
import subprocess

# Python2 FileNotFoundError support
try:
    FileNotFoundError
except NameError:
    FileNotFoundError = IOError

"""
usage:
    python parxiv.py file.tex

this will make arxiv-somelongdatestring with
    - file_strip.tex (where includegraphics paths are stripped)
    - file_strip.bbl (you should have the .bbl file already)
    - all figures
    - the class file if custom
    - the bib style if custom
    - extra files listed in extra.txt
"""


def strip_comments(source):
    """
    from https://gist.github.com/amerberg/a273ca1e579ab573b499
    """
    tokens = ('PERCENT', 'BEGINCOMMENT', 'ENDCOMMENT', 'BACKSLASH',
              'CHAR', 'BEGINVERBATIM', 'ENDVERBATIM', 'NEWLINE',
              'ESCPCT',
              )
    states = (('linecomment', 'exclusive'),
              ('commentenv', 'exclusive'),
              ('verbatim', 'exclusive')
              )

    if len(tokens) < 1 or len(states) < 1:
        raise ValueError('need tokens and states')

    # Deal with escaped backslashes, so we don't think they're escaping %.
    def t_BACKSLASH(t):
        r"\\\\"
        return t

    # One-line comments
    def t_PERCENT(t):
        r"\%"
        t.lexer.begin("linecomment")

    # Escaped percent signs
    def t_ESCPCT(t):
        r"\\\%"
        return t

    # Comment environment, as defined by verbatim package
    def t_BEGINCOMMENT(t):
        r"\\begin\s*{\s*comment\s*}"
        t.lexer.begin("commentenv")

    # Verbatim environment (different treatment of comments within)
    def t_BEGINVERBATIM(t):
        r"\\begin\s*{\s*verbatim\s*}"
        t.lexer.begin("verbatim")
        return t

    # Any other character in initial state we leave alone
    def t_CHAR(t):
        r"."
        return t

    def t_NEWLINE(t):
        r"\n"
        return t

    # End comment environment
    def t_commentenv_ENDCOMMENT(t):
        r"\\end\s*{\s*comment\s*}"
        # Anything after \end{comment} on a line is ignored!
        t.lexer.begin('linecomment')

    # Ignore comments of comment environment
    def t_commentenv_CHAR(t):
        r"."
        pass

    def t_commentenv_NEWLINE(t):
        r"\n"
        pass

    # End of verbatim environment
    def t_verbatim_ENDVERBATIM(t):
        r"\\end\s*{\s*verbatim\s*}"
        t.lexer.begin('INITIAL')
        return t

    # Leave contents of verbatim environment alone
    def t_verbatim_CHAR(t):
        r"."
        return t

    def t_verbatim_NEWLINE(t):
        r"\n"
        return t

    # End a % comment when we get to a new line
    def t_linecomment_ENDCOMMENT(t):
        r"\n"
        t.lexer.begin("INITIAL")
        # Newline at the end of a line comment is stripped.

    # Ignore anything after a % on a line
    def t_linecomment_CHAR(t):
        r"."
        pass

    # Error handling rule
    def t_error(t):
        print("Illegal character '%s'" % t.value[0])
        t.lexer.skip(1)

    def t_linecomment_error(t):
        print("Illegal character '%s'" % t.value[0])
        t.lexer.skip(1)

    def t_verbatim_error(t):
        print("Illegal character '%s'" % t.value[0])
        t.lexer.skip(1)

    def t_commentenv_error(t):
        print("Illegal character '%s'" % t.value[0])
        t.lexer.skip(1)

    lexer = ply.lex.lex()
    lexer.input(source)
    return u"".join([tok.value for tok in lexer])


def find_class(source):
    """
    (unused)

    look for \documentclass[review]{siamart}
        then return 'siamart.cls'
    """

    classname = re.search(r'\\documentclass.*{(.*)}', source)
    if classname:
        classname = classname.group(1) + '.cls'

    return classname


def find_bibstyle(source):
    """
    look for \ bibliographystyle{siamplain}
        then return 'siamplain.bst'
    """

    bibstylename = re.search(r'\\bibliographystyle{(.*)}', source)
    if bibstylename:
        bibstylename = bibstylename.group(1) + '.bst'

    return bibstylename


def find_figs(source):
    """
    look for \graphicspath{{subdir}}  (a single subdir)

    find figures in \includegraphics[something]{PATH/filename.ext}
                    \includegraphics{PATH/filename.ext}

    make them       \includegraphics[something]{PATH-filename.ext}
                    \includegraphics{PATH-filename.ext}

    later: copy figures to arxivdir
    """

    findgraphicspath = re.search(r'\\graphicspath{(.*)}', source)
    if findgraphicspath:
        graphicspaths = findgraphicspath.group(1)
        graphicspaths = re.findall('{(.*?)}', graphicspaths)
    else:
        graphicspaths = []

    # keep a list of (figname, figpath)
    figlist = []

    def repl(m):
        figpath = ''
        figname = os.path.basename(m.group(2))
        figpath = os.path.dirname(m.group(2)).lstrip('./')
        if figpath:
            newfigname = figpath.replace(' ', '_').replace('/', '_')+'_'+figname
        else:
            newfigname = figname

        newincludegraphics = m.group(1) + newfigname + m.group(3)
        figlist.append((figname, figpath, newfigname))
        return newincludegraphics

    source = re.sub(r'(\\includegraphics\[.*?\]{)(.*?)(})', repl, source)

    return figlist, source, graphicspaths


def flatten(source):
    """
    replace arguments of include{} and intput{}

    only input can be nested

    include adds a clearpage

    includeonly not supported
    """

    def repl(m):
        inputname = m.group(2)
        if not os.path.isfile(inputname):
            inputname = inputname + '.tex'
        with io.open(inputname, encoding='utf-8') as f:
            newtext = f.read()
        newtext = re.sub(r'(\\input{)(.*?)(})', repl, newtext)
        return newtext

    def repl_include(m):
        inputname = m.group(2)
        if not os.path.isfile(inputname):
            inputname = inputname + '.tex'
        with io.open(inputname, encoding='utf-8') as f:
            newtext = f.read()
        newtext = '\\clearpage\n' + newtext
        newtext = re.sub(r'(\\input{)(.*?)(})', repl, newtext)
        newtext += '\\clearpage\n'
        return newtext

    dest = re.sub(r'(\\include{)(.*?)(})', repl_include, source, True)
    dest = re.sub(r'(\\input{)(.*?)(})', repl, dest)
    return dest


def main(fname):

    print('[parxiv] reading %s' % fname)
    with io.open(fname, encoding='utf-8') as f:
        source = f.read()

    print('[parxiv] stripping comments')
    source = strip_comments(source)
    print('[parxiv] flattening source')
    source = flatten(source)
    print('[parxiv] stripping comments again')
    source = strip_comments(source)
    print('[parxiv] finding figures...')
    figlist, source, graphicspaths = find_figs(source)
    # print('[parxiv] finding article class and bib style')
    # localbibstyle = find_bibstyle(source)

    print('[parxiv] making directory', end='')
    dirname = 'arxiv-' + time.strftime('%c').replace(' ', '-')
    dirname = dirname.replace(':', '-')
    print(' %s' % dirname)
    os.makedirs(dirname)

    print('[parxiv] copying class/style files')
    # shutil.copy2(localclass, os.path.join(dirname, localclass))
    # if localbibstyle is not None:
    #     shutil.copy2(localbibstyle, os.path.join(dirname, localbibstyle))
    for bst in glob.glob('*.bst'):
        shutil.copy2(bst, os.path.join(dirname, bst))
    for sty in glob.glob('*.sty'):
        shutil.copy2(sty, os.path.join(dirname, sty))
    for cls in glob.glob('*.cls'):
        shutil.copy2(cls, os.path.join(dirname, cls))

    print('[parxiv] copying figures')
    for figname, figpath, newfigname in figlist:
        allpaths = graphicspaths
        allpaths += ['./']

        _, ext = os.path.splitext(figname)
        if ext is '':
            figname += '.pdf'
            newfigname += '.pdf'

        if figpath:
            allpaths = [os.path.join(p, figpath) for p in allpaths]

        for p in allpaths:

            #if 'quartz' in newfigname:
            #    print(p)

            src = os.path.join(p, figname)
            dest = os.path.join(dirname, os.path.basename(newfigname))
            try:
                shutil.copy2(src, dest)
            except IOError:
                # attempts multiple graphics paths
                pass

    # copy bbl file
    print('[parxiv] copying bbl file')
    bblfile = fname.replace('.tex', '.bbl')
    newbblfile = fname.replace('.tex', '_strip.bbl')
    bblflag = False
    try:
        shutil.copy2(bblfile, os.path.join(dirname, newbblfile))
        bblflag = True
    except FileNotFoundError:
        print('          ...skipping, not found')

    # copy extra files
    try:
        with io.open('extra.txt', encoding='utf-8') as f:
            inputsource = f.read()
    except IOError:
        print('[parxiv] copying no extra files')
    else:
        print('[parxiv] copying extra file(s): ', end='')
        for f in inputsource.split('\n'):
            if os.path.isfile(f):
                localname = os.path.basename(f)
                print(' %s' % localname, end='')
                shutil.copy2(f, os.path.join(dirname, localname))
        print('\n')

    newtexfile = fname.replace('.tex', '_strip.tex')
    print('[parxiv] writing %s' % newtexfile)
    with io.open(
            os.path.join(dirname, newtexfile), 'w') as fout:
        fout.write(source)

    print('[parxiv] attempting to generate bbl file')
    if not bblflag:
        # attempt to generate
        # with tempfile.TemporaryDirectory() as d:
        # python2 support
        try:
            d = tempfile.mkdtemp()
            try:
                args = ['pdflatex',
                        '-interaction', 'nonstopmode',
                        '-recorder',
                        '-output-directory', d,
                        newtexfile]
                # python2 support
                try:
                    from subprocess import DEVNULL
                except ImportError:
                    DEVNULL = open(os.devnull, 'wb')
                p = subprocess.Popen(args,
                                     cwd=dirname,
                                     stdin=DEVNULL,
                                     stdout=subprocess.PIPE,
                                     stderr=subprocess.STDOUT)
                stdout, stderr = p.communicate()

                # copy .bib files
                for bib in glob.glob('*.bib'):
                    shutil.copy2(bib, os.path.join(d, bib))
                for bib in glob.glob('*.bst'):
                    shutil.copy2(bib, os.path.join(d, bib))

                args = ['bibtex', newtexfile.replace('.tex', '.aux')]
                p = subprocess.Popen(args,
                                     cwd=d,
                                     stdin=DEVNULL,
                                     stdout=subprocess.PIPE,
                                     stderr=subprocess.STDOUT)
                stdout, stderr = p.communicate()
            except OSError as e:
                raise RuntimeError(e)

            bblfile = newtexfile.replace('.tex', '.bbl')
            if os.path.isfile(os.path.join(d, bblfile)):
                print('         ... generated')
                shutil.copy2(os.path.join(d, bblfile),
                             os.path.join(dirname, bblfile))
            else:
                print('         ... could not generate')
        finally:
            try:
                shutil.rmtree(d)
            except OSError as e:
                if e.errno != errno.ENOENT:
                    raise

    return source


if __name__ == '__main__':
    import sys
    if len(sys.argv) != 2:
        print('usage: python parxiv.py <filename.tex>')
        sys.exit(-1)

    fname = sys.argv[1]
    source = main(fname)

